Solving highly-oscillatory NLS with SAM: numerical efficiency and geometric properties

In this paper, we present the Stroboscopic Averaging Method (SAM), recently introduced in [7,8,10,12], which aims at numerically solving highly-oscillatory differential equations. More specifically, we first apply SAM to the Schr\"odinger equation on the 1-dimensional torus and on the real line with harmonic potential, with the aim of assessing its efficiency: as compared to the well-established standard splitting schemes, the stiffer the problem is, the larger the speed-up grows (up to a factor 100 in our tests). The geometric properties of SAM are also explored: on very long time intervals, symmetric implementations of the method show a very good preservation of the mass invariant and of the energy. In a second series of experiments on 2-dimensional equations, we demonstrate the ability of SAM to capture qualitatively the long-time evolution of the solution (without spurring high oscillations).

==> effi_sam_tsfp4_psi.m <==
u_tsfp4 =[2.32E-04	1.20E-04	1.01E-05	1.05E-06	7.45E-08	4.80E-09	3.00E-10	1.65E-11
5.80E-05	3.01E-05	2.53E-06	2.61E-07	1.86E-08	1.17E-09	6.28E-11	1.19E-11
1.45E-05	7.53E-06	6.31E-07	6.53E-08	4.56E-09	1.90E-10	3.93E-11	6.23E-11
3.63E-06	1.88E-06	1.58E-07	1.62E-08	7.88E-10	3.94E-10	2.12E-10	2.44E-10];

T_0 = pi/4;
eps = 2.^(-(12:2:18));
dtau = pi*2.^(-(3:10));
tmp = T_0./dtau; number  = (1./eps)'*tmp;

% colors 
c1 = [255,0,255]/255;% m
c2 = [0,0,255]/255; % blue
c3 =  [0,128,0]/255; % green
c4 = [128,0,128]/255; % purple
c5 = [139,69,19]/255; % saddle brown
% end of colors

ind1 =1:7; ind2 = 1:7;  ind3 = 1:6; ind4 = 1:6;
fg1  =figure(1);
loglog(number(1,ind1),u_tsfp4(1,ind1),'b--o','Markersize',10, 'MarkerEdgeColor','k', 'MarkerFaceColor',c1); hold on;
loglog(number(2,ind2),u_tsfp4(2,ind2),'b--s','Markersize',10, 'MarkerEdgeColor','k', 'MarkerFaceColor',c2); hold on;
loglog(number(3,ind3),u_tsfp4(3,ind3),'b--d','Markersize',10, 'MarkerEdgeColor','k','MarkerFaceColor',c3); hold on;
loglog(number(4,ind4),u_tsfp4(4,ind4),'b--h','Markersize',10, 'MarkerEdgeColor','k', 'MarkerFaceColor',c5); hold on;
% round off dominates when number of steps is really large if only with
% double precision computing even that we have dealt with compensation
%  
u_sam = zeros(4,14);
u_sam(1,1:9)=  [1.22E-04 2.27E-05	1.02E-05	 1.65E-06	 1.05E-06	1.09E-07	 7.46E-08	6.95E-09	4.82E-09];
u_sam(2,1:11)=[3.64E-05	2.05E-05	2.83E-06	1.31E-06	2.73E-07	8.24E-08	1.93E-08	5.16E-09	1.23E-09	3.24E-10	7.41E-11];
u_sam(3,1:13)=[1.46E-05	7.64E-06	1.43E-06	1.28E-06	1.04E-07	6.55E-08	6.83E-09	4.63E-09	4.07E-10	2.44E-10	2.92E-11	1.53E-11	1.53E-11];
u_sam(4,1:13)=[3.85E-06	2.28E-06	1.29E-06	1.77E-07	8.19E-08	1.69E-08	5.13E-09	1.09E-09	3.47E-10	1.69E-10	9.46E-11	8.64E-11	8.60E-11];

number_sam =  zeros(size(u_sam));
number_sam(1,:) = 2.^(12:25);
number_sam(2,:) = 2.^(12:25);
number_sam(3,:) = 2.^(12:25);
number_sam(4,:) = 2.^(12:25);


ind1 = 1:10; ind2 = 1:10; ind3 =1:10; ind4 = ind3;
loglog(number_sam(1,ind1),u_sam(1,ind1),'r-o','Markersize',10, 'MarkerEdgeColor',c4,'MarkerFaceColor',c1); hold on;
loglog(number_sam(2,ind2),u_sam(2,ind2),'r-s','Markersize',10, 'MarkerEdgeColor',c4,'MarkerFaceColor',c2); hold on;
loglog(number_sam(3,ind3),u_sam(3,ind3),'r-d','Markersize',10, 'MarkerEdgeColor',c4,'MarkerFaceColor',c3); hold on;
loglog(number_sam(4,ind4),u_sam(4,ind4),'r-h','Markersize',10, 'MarkerEdgeColor',c4,'MarkerFaceColor',c5); hold on;

axis([3e3,3e7,1e-10,4e-4])
legend('T-12','T-14','T-16','T-18','S-12','S-14','S-16','S-18')

% 
% u_sam = [4.66E-03	3.41E-04	2.27E-05	1.65E-06	1.09E-07	6.95E-09	4.39E-10
% 4.66E-03	3.24E-04	3.64E-05	2.83E-06	8.24E-08	5.16E-09	3.24E-10
% 4.66E-03	3.20E-04	2.17E-05	1.43E-06	1.04E-07	6.83E-09	4.07E-10
% 4.66E-03	3.19E-04	2.05E-05	2.28E-06	8.19E-08	5.13E-09	3.47E-10];
% % 
% number_sam =[2^9	2^11	2^13	2^15	2^17	2^19	2^21
% 2^9	2^10	2^12	2^14	2^17	2^19	2^21
% 2^9	2^10	2^12	2^14	2^16	2^18	2^20
% 2^9	2^10	2^12	2^13	2^16	2^18	2^20];
% 
% ind1 = 3:7; ind2 = 3:7; ind3 = 3:7; ind4 = ind3;
% loglog(number_sam(1,ind1),u_sam(1,ind1),'r-*'); hold on; % eps = 2^-18
% loglog(number_sam(2,ind2),u_sam(2,ind2),'r-s'); hold on; % eps = 2^-16 
% loglog(number_sam(3,ind3),u_sam(3,ind3),'r-d'); hold on; % eps = 2^-14
% loglog(number_sam(4,ind4),u_sam(4,ind4),'r-o'); hold on; % eps = 2^-12
% 



